Multivalley effective mass theory simulation of donors in silicon

Last year, Salfi et al. made the first direct measurements of a donor wave function and found extremely good theoretical agreement with atomistic tight-binding [Salfi et al., Nat. Mater. 13, 605 (2014)]. Here, we show that multi-valley effective mass theory, applied properly, does achieve close agreement with tight-binding and hence gives reliable predictions. To demonstrate this, we variationally solve the coupled six-valley Shindo-Nara equations, including silicon's full Bloch functions. Surprisingly, we find that including the full Bloch functions necessitates a tetrahedral, rather than spherical, donor central cell correction to accurately reproduce the experimental energy spectrum of a phosphorus impurity in silicon. We cross-validate this method against atomistic tight-binding calculations, showing that the two theories agree well for the calculation of donor-donor tunnel coupling. Further, we benchmark our results by performing a statistical uncertainty analysis, confirming that derived quantities such as the wave function profile and tunnel couplings are robust with respect to variational energy fluctuations. Finally, we apply this method to exhaustively enumerate the tunnel coupling for all donor-donor configurations within a large search volume, demonstrating conclusively that the tunnel coupling has no spatially stable regions. Though this instability is problematic for reliably coupling donor pairs for two-qubit operations, we identify specific target locations where donor qubits can be placed with scanning tunneling microscopy technology to achieve reliably large tunnel couplings.

==> anc/BlochCoeffsPZ.txt <==
# This data file contains the Fourier coefficients for the periodic part of the Bloch
# function u(r) in the +z valley. Here, as in Eq. (6) of the Supplemental Information, we 
# write u(r) = \sum_G A(G) e^{i r \cdot g/(2 pi a)}, where 
# (gx,gy,gz)*(2 pi / a)  = (Gx,Gy,Gz) are reciprocal lattice vectors and a = 0.543 nm is 
# silicon's lattice constant. 

Gx    Gy    Gz    Re[A(G)]          Im[A(G)]
 0     0     0    3.28060774e-01    2.73163161e-17
-1     1     1    6.28205636e-02    -6.28207554e-02
-1    -1     1    6.28202800e-02    6.28205043e-02
 1     1    -1    -3.16138328e-01    3.16138563e-01
 1    -1     1    6.28206356e-02    -6.28207607e-02
-1     1    -1    -3.16139583e-01    -3.16139579e-01
 1    -1    -1    -3.16139223e-01    -3.16139393e-01
-1    -1    -1    -3.16138187e-01    3.16138394e-01
 1     1     1    6.28203543e-02    6.28204763e-02
 0     0    -2    -3.10687642e-07    7.77434398e-07
 0     2     0    3.41955722e-08    -3.41848489e-07
-2     0     0    -1.85536339e-09    -4.78910031e-07
 0    -2     0    4.72691803e-08    -1.79071451e-07
 2     0     0    -2.72932456e-08    -3.44015874e-07
 0     0     2    -1.79425610e-07    -2.38448117e-08
-2     0    -2    -1.05781468e-01    1.92857340e-07
-2     2     0    -1.03243376e-02    -1.47461576e-08
-2    -2     0    -1.03244161e-02    1.08516208e-07
-2     0     2    3.16622003e-02    4.64271676e-08
 2     0     2    3.16625754e-02    3.86175636e-09
 0    -2     2    3.16622193e-02    1.32700318e-08
 0     2    -2    -1.05782320e-01    -5.12709017e-08
 0     2     2    3.16622372e-02    -9.74579572e-08
 0    -2    -2    -1.05782265e-01    -2.86937879e-07
 2     0    -2    -1.05781553e-01    1.23367275e-07
 2     2     0    -1.03241836e-02    1.42080200e-08
 2    -2     0    -1.03240615e-02    -2.23291953e-09
 1    -3     1    -5.53458619e-04    -5.53522659e-04
-1    -3    -1    2.37277684e-03    2.37262797e-03
-1     1     3    9.20305250e-03    9.20309009e-03
-3    -1    -1    2.37286605e-03    2.37300112e-03
 1     1    -3    -7.38194194e-03    -7.38186750e-03
-3    -1     1    -5.53485154e-04    5.53608045e-04
-3     1    -1    2.37311552e-03    -2.37295256e-03
 1     3    -1    2.37280444e-03    2.37266662e-03
 1     3     1    -5.53568340e-04    5.53475762e-04
-3     1     1    -5.53588250e-04    -5.53530512e-04
-1    -1     3    9.20302250e-03    -9.20306133e-03
-1    -3     1    -5.53669372e-04    5.53729359e-04
 1    -3    -1    2.37275424e-03    -2.37279868e-03
 3    -1    -1    2.37313637e-03    -2.37300721e-03
 3    -1     1    -5.53392281e-04    -5.53334173e-04
 1    -1    -3    -7.38224285e-03    7.38204478e-03
-1     3     1    -5.53607784e-04    -5.53721794e-04
-1    -1    -3    -7.38193499e-03    -7.38198123e-03
 3     1     1    -5.53353554e-04    5.53362119e-04
 1    -1     3    9.20316353e-03    9.20321975e-03
-1     1    -3    -7.38222643e-03    7.38221901e-03
 3     1    -1    2.37291145e-03    2.37303203e-03
-1     3    -1    2.37274127e-03    -2.37271266e-03
 1     1     3    9.20309298e-03    -9.20322673e-03
 2     2    -2    5.49418394e-08    4.33526701e-02
 2     2     2    -6.23069497e-08    8.52776709e-03
-2    -2    -2    1.88927230e-08    4.33524281e-02
 2    -2    -2    2.80076764e-08    -4.33526274e-02
 2    -2     2    -1.09040527e-08    -8.52773912e-03
-2     2     2    -2.40498891e-08    -8.52791824e-03
-2     2    -2    7.27933302e-08    -4.33524095e-02
-2    -2     2    -2.44272160e-09    8.52792899e-03
-4     0     0    -5.05993155e-04    1.07637623e-07
 0     4     0    -5.06310917e-04    -7.97664641e-08
 4     0     0    -5.05853574e-04    8.37395174e-08
 0     0    -4    1.04063177e-02    -6.55658415e-08
 0    -4     0    -5.06310791e-04    -4.67961945e-08
 0     0     4    1.00046386e-02    -1.87139615e-08
 3    -3     1    4.46899536e-03    -4.46897186e-03
-3    -1     3    3.49484031e-03    3.49488787e-03
 1    -3     3    3.49482370e-03    -3.49482285e-03
 3    -1    -3    -6.74726818e-03    -6.74722433e-03
-3     3     1    4.46898111e-03    -4.46898220e-03
-1    -3    -3    -6.74731677e-03    6.74720689e-03
-3     1     3    3.49486648e-03    -3.49487446e-03
 3     3    -1    -8.67924381e-03    8.67930093e-03
 1     3     3    3.49483965e-03    3.49482836e-03
 3     3     1    4.46893871e-03    4.46895621e-03
-3    -3     1    4.46892483e-03    4.46895679e-03
 3     1    -3    -6.74724955e-03    6.74734141e-03
-1     3    -3    -6.74716880e-03    -6.74724279e-03
-3    -1    -3    -6.74711626e-03    6.74712134e-03
-1    -3     3    3.49488089e-03    3.49488943e-03
-3     1    -3    -6.74710697e-03    -6.74705312e-03
-3    -3    -1    -8.67923622e-03    8.67929058e-03
-1     3     3    3.49484117e-03    -3.49491813e-03
 3     1     3    3.49490671e-03    3.49494940e-03
-3     3    -1    -8.67919434e-03    -8.67924562e-03
 1     3    -3    -6.74743766e-03    6.74749672e-03
 3    -3    -1    -8.67919905e-03    -8.67925138e-03
 3    -1     3    3.49491439e-03    -3.49493709e-03
 1    -3    -3    -6.74732035e-03    -6.74745075e-03
 0    -4    -2    3.91044251e-08    -6.11621262e-08
 0    -2    -4    -4.51323588e-08    -5.51113747e-08
 4     0    -2    3.26855065e-09    -1.33496423e-08
-4     0    -2    -6.63962909e-09    -1.35043177e-08
 2     0     4    -4.55897558e-08    1.74174873e-08
 0    -2     4    -1.85470677e-08    7.94277873e-08
 0     4     2    -4.78908969e-09    -5.83145064e-08
-2     4     0    4.51572893e-08    -7.57099641e-03
 0     2    -4    1.05282513e-08    2.48194428e-07
-4    -2     0    9.26321455e-09    7.57099931e-03
 2     4     0    1.87332430e-08    7.57096251e-03
 2    -4     0    4.49848159e-08    -7.57094843e-03
-4     2     0    1.99471349e-08    -7.57103106e-03
-2     0     4    -2.79210769e-08    1.31426585e-08
-4     0     2    -2.39989785e-09    -8.76986911e-09
 2     0    -4    -3.20448308e-08    7.96740164e-08
 4     2     0    -1.00119943e-08    7.57095191e-03
 0     2     4    -4.50368894e-08    -4.14047372e-08
 4    -2     0    1.88103256e-08    -7.57097339e-03
 0    -4     2    2.89618841e-08    9.90034779e-08
 0     4    -2    6.83424625e-08    1.17773612e-07
 4     0     2    -2.44420267e-08    3.82097931e-09
-2     0    -4    -4.70467893e-08    8.77098325e-08
-2    -4     0    3.85259620e-08    7.57102319e-03
 4    -2    -2    -2.17845764e-03    2.46664146e-08
-2    -2     4    3.33138065e-03    1.57764391e-08
 4     2    -2    -2.17852737e-03    7.17601376e-08
 4     2     2    1.45360111e-03    1.13721922e-08
-4    -2    -2    -2.17842356e-03    4.69358527e-08
 2     4    -2    -2.17869322e-03    4.47449435e-09
 4    -2     2    1.45363998e-03    1.37570250e-08
 2     4     2    1.45347098e-03    -3.37047588e-08
-2    -2    -4    2.77507545e-03    -4.61710949e-08
 2    -2    -4    2.77491471e-03    -5.01041763e-08
-4     2     2    1.45349420e-03    1.28399273e-08
-2     4    -2    -2.17858328e-03    -2.96155841e-08
-4    -2     2    1.45344809e-03    5.27750369e-08
-2    -4     2    1.45338752e-03    1.97520042e-08
-2     2     4    3.33140237e-03    -1.97873622e-08
-2     4     2    1.45344154e-03    -4.35439433e-08
-4     2    -2    -2.17837267e-03    3.64881257e-08
 2    -4     2    1.45350626e-03    -8.79732155e-09
-2    -4    -2    -2.17862525e-03    -3.64407405e-08
 2     2     4    3.33148275e-03    -2.49323687e-08
 2    -4    -2    -2.17862295e-03    -5.99625862e-08
 2    -2     4    3.33149719e-03    -2.52513434e-09
 2     2    -4    2.77485964e-03    3.48055721e-08
-2     2    -4    2.77507882e-03    1.81765015e-09
 1     1    -5    3.64183324e-03    -3.64185760e-03
-3    -3    -3    3.12932467e-03    3.12932348e-03
 5     1    -1    -1.83607188e-03    1.83612885e-03
 5    -1    -1    -1.83611650e-03    -1.83607625e-03
 1     5     1    7.17888254e-04    7.17834067e-04
 1     5    -1    -1.83623293e-03    1.83623876e-03
-5    -1     1    7.17897020e-04    7.17953829e-04
-3    -3     3    -1.18906778e-04    1.18944648e-04
-1    -5    -1    -1.83621270e-03    1.83621036e-03
-1     5    -1    -1.83614357e-03    -1.83623358e-03
 1    -5    -1    -1.83617019e-03    -1.83625450e-03
 5     1     1    7.17948448e-04    7.17996124e-04
-1    -5     1    7.17901997e-04    7.17864429e-04
-1     5     1    7.17872324e-04    -7.17901261e-04
-1    -1     5    1.38887700e-03    1.38889453e-03
-5     1    -1    -1.83612415e-03    -1.83607381e-03
-1     1     5    1.38885676e-03    -1.38889823e-03
 3     3    -3    3.12928777e-03    3.12931318e-03
 1    -1     5    1.38886111e-03    -1.38889225e-03
-1     1    -5    3.64201352e-03    3.64203293e-03
-1    -1    -5    3.64191532e-03    -3.64200915e-03
 1    -1    -5    3.64191782e-03    3.64191931e-03
-5    -1    -1    -1.83606644e-03    1.83612679e-03
 1    -5     1    7.17867764e-04    -7.17854136e-04
 3     3     3    -1.18832408e-04    1.18788481e-04
 5    -1     1    7.18000239e-04    -7.17972675e-04
 3    -3     3    -1.18791696e-04    -1.18792719e-04
-3     3    -3    3.12933863e-03    -3.12931170e-03
-5     1     1    7.17973731e-04    -7.17927066e-04
 1     1     5    1.38887993e-03    1.38889542e-03
-3     3     3    -1.18893007e-04    -1.18905387e-04
 3    -3    -3    3.12932117e-03    -3.12933674e-03
-4    -4     0    -7.77970753e-04    2.64500973e-08
-4     4     0    -7.77915547e-04    -7.31814954e-09
 0     4    -4    6.01767297e-04    -5.45468243e-09
-4     0     4    1.19298987e-03    1.52107052e-08
 0     4     4    1.19300291e-03    -3.15962644e-08
 4    -4     0    -7.77883635e-04    -4.36689405e-09
 4     0     4    1.19311517e-03    4.49891187e-10
 4     4     0    -7.77937743e-04    1.17232940e-08
 0    -4    -4    6.01794581e-04    -6.88370622e-08
-4     0    -4    6.02050500e-04    1.80299867e-08
 4     0    -4    6.01839743e-04    4.00684318e-08
 0    -4     4    1.19299323e-03    2.64577315e-09
 1    -3    -5    1.81668220e-03    -1.81674838e-03
 1    -5     3    -6.11680043e-06    -6.13421003e-06
 5    -1     3    -6.08720043e-06    -6.06824914e-06
-5    -1     3    -6.13965037e-06    6.16899742e-06
-5    -3     1    -1.11312903e-03    1.11317204e-03
-3    -5     1    -1.11316506e-03    1.11319511e-03
 3    -5    -1    8.61626851e-04    -8.61624893e-04
 1    -5    -3    3.06730213e-04    -3.06764775e-04
-3     1    -5    1.81674499e-03    -1.81676515e-03
 1     3     5    4.11712062e-04    -4.11754257e-04
-3    -1     5    4.11687517e-04    -4.11685114e-04
 1     5     3    -6.14809274e-06    6.11131762e-06
-5     1    -3    3.06841732e-04    -3.06820565e-04
 5    -3    -1    8.61671369e-04    -8.61648993e-04
 5     1    -3    3.06735519e-04    3.06785397e-04
 3    -1     5    4.11745200e-04    4.11757804e-04
-3    -1    -5    1.81676721e-03    1.81678905e-03
-5     1     3    -6.16198391e-06    -6.14293027e-06
 3    -5     1    -1.11309805e-03    -1.11312809e-03
 5     1     3    -6.08841282e-06    6.07964851e-06
 3     1    -5    1.81667529e-03    1.81671737e-03
-1    -3     5    4.11678761e-04    -4.11674931e-04
-1     3    -5    1.81665021e-03    -1.81664854e-03
-1     5     3    -6.15799466e-06    -6.18850680e-06
-1    -5    -3    3.06725959e-04    3.06671110e-04
 5    -3     1    -1.11307587e-03    -1.11307455e-03
-1    -5     3    -6.17956666e-06    6.19988137e-06
-3     5     1    -1.11313515e-03    -1.11317496e-03
-5    -3    -1    8.61627158e-04    8.61661043e-04
 3     5    -1    8.61606662e-04    8.61593482e-04
-1     5    -3    3.06695242e-04    -3.06677966e-04
 3     1     5    4.11729186e-04    -4.11760641e-04
-1     3     5    4.11692746e-04    4.11688343e-04
-3     1     5    4.11691281e-04    4.11700323e-04
-1    -3    -5    1.81670055e-03    1.81667104e-03
 3    -1    -5    1.81668140e-03    -1.81669387e-03
 5    -1    -3    3.06791466e-04    -3.06758427e-04
 5     3     1    -1.11308590e-03    1.11309281e-03
 1     5    -3    3.06757274e-04    3.06719470e-04
 1     3    -5    1.81671640e-03    1.81672401e-03
-3     5    -1    8.61621686e-04    -8.61613470e-04
-3    -5    -1    8.61609498e-04    8.61594746e-04
 5     3    -1    8.61614262e-04    8.61647533e-04
-5    -1    -3    3.06798234e-04    3.06844594e-04
-5     3    -1    8.61684638e-04    -8.61657902e-04
-5     3     1    -1.11313635e-03    -1.11313546e-03
 3     5     1    -1.11313314e-03    1.11312224e-03
 1    -3     5    4.11737376e-04    4.11740271e-04
 4     2    -4    -1.02214622e-09    2.42305461e-03
 2     4    -4    1.67139555e-08    2.42310327e-03
-6     0     0    -6.27424466e-10    -1.17852374e-08
 6     0     0    -2.82036443e-09    -4.89609532e-09
 4    -2     4    -8.13259856e-09    -5.59143808e-04
 0    -6     0    2.50530704e-08    7.29786864e-09
 0     0    -6    -3.22122503e-08    3.66934350e-08
-4    -4     2    1.16056126e-08    1.51224479e-03
-2    -4    -4    -1.07980016e-08    2.42297011e-03
-4     2     4    -4.88952757e-09    -5.59198138e-04
-4    -2    -4    -2.39504631e-08    2.42300301e-03
 4    -4     2    9.39976155e-09    -1.51217514e-03
-2     4    -4    2.28424899e-08    -2.42293877e-03
 2     4     4    -1.74388938e-08    5.59134493e-04
-4    -2     4    1.45563563e-09    5.59201859e-04
 4     4     2    -1.07986539e-08    1.51216996e-03
 2    -4    -4    6.04985118e-09    -2.42308396e-03
-4     2    -4    -3.26498460e-09    -2.42298687e-03
 2    -4     4    4.12317608e-09    -5.59127749e-04
-2    -4     4    7.92574774e-09    5.59223512e-04
-4    -4    -2    -8.56509057e-10    3.26059852e-03
-2     4     4    -6.17458006e-09    -5.59211321e-04
 4    -4    -2    1.73168595e-08    -3.26063043e-03
 0     0     6    -1.67684025e-08    6.24945354e-09
 0     6     0    2.20963520e-08    6.45539133e-10
 4     2     4    -2.07839722e-08    5.59149307e-04
-4     4     2    6.88629207e-09    -1.51224509e-03
-4     4    -2    2.15674535e-08    -3.26059647e-03
 4    -2    -4    -1.19260555e-09    -2.42304593e-03
 4     4    -2    8.49918090e-09    3.26062428e-03
 6     0     2    -7.96283071e-05    1.47136505e-08
 0    -6     2    -7.97638881e-05    -4.12785652e-09
 0     6    -2    -8.34196424e-04    -1.85502835e-08
-6    -2     0    -5.96294740e-04    3.45244957e-08
 6    -2     0    -5.96241970e-04    1.71183550e-08
-6     0    -2    -8.34025554e-04    3.16261880e-08
 6     2     0    -5.96265083e-04    2.55398898e-08
-2     0    -6    3.32887368e-03    -1.20224586e-08
-2    -6     0    -5.96383649e-04    -5.05617096e-09
-6     0     2    -7.97155567e-05    2.65976692e-08
 0     2    -6    3.32877056e-03    2.13582195e-09
 2     0    -6    3.32874238e-03    2.86416119e-09
 2     6     0    -5.96371536e-04    -1.52378487e-08
 2    -6     0    -5.96350658e-04    -1.71687303e-08
-6     2     0    -5.96271934e-04    2.16526921e-08
-2     6     0    -5.96358807e-04    -2.50723443e-08
 0    -2    -6    3.32878974e-03    -3.34264685e-08
 0     6     2    -7.97557836e-05    -2.72159300e-08
 0    -6    -2    -8.34187773e-04    -3.15487624e-08
 6     0    -2    -8.34080902e-04    3.34819219e-08
 3     5    -3    -1.23802790e-03    1.23805288e-03
 5     3    -3    -1.23799164e-03    1.23802461e-03
 5    -3    -3    -1.23798986e-03    -1.23799323e-03
 3    -3    -5    -5.11794247e-04    -5.11809195e-04
-3     5    -3    -1.23794866e-03    -1.23798142e-03
 3    -5    -3    -1.23800070e-03    -1.23803827e-03
-3    -3    -5    -5.11736087e-04    5.11693392e-04
 3     3    -5    -5.11814806e-04    5.11841710e-04
-5    -3    -3    -1.23795031e-03    1.23794952e-03
-3    -5    -3    -1.23798645e-03    1.23796982e-03
-3     3    -5    -5.11702038e-04    -5.11705838e-04
-5     3    -3    -1.23794129e-03    -1.23793802e-03
-2    -6    -2    9.45260678e-09    1.04610718e-03
 2     2    -6    -8.31479360e-09    7.16864913e-04
 2     6    -2    1.78023489e-08    1.04614928e-03
-2     2    -6    -1.10761986e-08    -7.16758128e-04
-6     2    -2    7.99197178e-10    -1.04613024e-03
 6     2    -2    -1.35656398e-09    1.04612273e-03
 6    -2    -2    4.26224296e-09    -1.04613185e-03
-6    -2    -2    -7.72594392e-09    1.04611891e-03
-2    -2    -6    -2.50577797e-08    7.16790167e-04
-2     6    -2    2.47992552e-08    -1.04610093e-03
 2    -6    -2    1.65705680e-08    -1.04614948e-03
 2    -2    -6    -1.56443850e-08    -7.16835114e-04
 4     4    -4    -3.52340150e-04    2.18852741e-08
-4     4    -4    -3.52231422e-04    -1.21649420e-09
-4    -4    -4    -3.52243864e-04    -8.62489593e-09
 4    -4    -4    -3.52301899e-04    -1.15885473e-08
-5     1    -5    -2.43532880e-04    -2.43516153e-04
-1     5    -5    -2.43552590e-04    -2.43570345e-04
-1    -1    -7    8.90983938e-04    8.90989579e-04
-5    -1    -5    -2.43534249e-04    2.43520886e-04
-1    -5    -5    -2.43580101e-04    2.43545026e-04
 1     1    -7    8.90969625e-04    8.90985098e-04
 5    -1    -5    -2.43599427e-04    -2.43583512e-04
 5     1    -5    -2.43589083e-04    2.43608318e-04
-1     1    -7    8.90961269e-04    -8.90981401e-04
 1    -5    -5    -2.43600991e-04    -2.43630480e-04
 1     5    -5    -2.43624041e-04    2.43640088e-04
 1    -1    -7    8.90954760e-04    -8.90982529e-04
 0    -6    -4    3.56638128e-09    -3.76206974e-08
 4     0    -6    -7.46582023e-09    6.68277127e-09
-4     0    -6    -1.67065613e-08    4.90257621e-09
 0     4    -6    4.85629262e-09    5.68694901e-08
-6     0    -4    -1.04857816e-08    -2.93261572e-09
 0     6    -4    1.76858804e-08    4.08948233e-08
 0    -4    -6    -9.70798471e-09    -4.06630966e-08
 6     0    -4    -1.54770815e-09    -2.31832809e-09
-2    -4    -6    2.24152982e-04    -2.10941365e-08
-4    -2    -6    2.24200219e-04    -7.47472341e-09
 4     2    -6    2.24091327e-04    1.75672327e-08
-2     4    -6    2.24147087e-04    -2.23304882e-09
 2    -4    -6    2.24109983e-04    -1.95551335e-08
 2     4    -6    2.24086081e-04    1.05573685e-08
 4    -2    -6    2.24106139e-04    -4.72204700e-10
-4     2    -6    2.24202686e-04    -8.94033851e-11


==> anc/Phosphorus1sStates.txt <==
# This data file contains the envelope amplitudes for the lowest six states of the 
# phosphorus donor in silicon.
# "Eigenstate" indexes the eigenstates in increasing energy:
#     0 = A1 state
#     1,2,3 = T2 manifold
#     4,5 = E manifold
# "Valley" indexes the valley sectors, where:
#     (1,2,3,4,5,6) = (+x,-x,+y,-y,+z,-z)
# "Orbital" indexes the envelope orbitals of the form of Eq. (2) from the Supplementary
# Information, ordered according to Table I of the Supplementary Information. 

Eigenstate  Valley  Orbital  Amplitude
0           1       1        -0.0269095538726
0           1       2        -0.0298085637502
0           1       3        -0.156175247245
0           1       4        -0.221446031398
0           1       5        0.0728755356915
0           1       6        -0.0436988581834
0           1       7        -0.05064117005
0           1       8        -0.0506411705486
0           1       9        -0.0449933912956
0           2       1        -0.026909553868
0           2       2        -0.0298085637425
0           2       3        -0.156175247217
0           2       4        -0.221446031357
0           2       5        0.072875535678
0           2       6        -0.0436988581753
0           2       7        -0.0506411700395
0           2       8        -0.0506411705382
0           2       9        -0.0449933912898
0           3       1        -0.0269095466248
0           3       2        -0.029808575507
0           3       3        -0.156175235737
0           3       4        -0.221446022969
0           3       5        0.0728755286824
0           3       6        -0.0436988544652
0           3       7        -0.0506411712765
0           3       8        -0.0506411717752
0           3       9        -0.044993392583
0           4       1        -0.0269095466202
0           4       2        -0.0298085754994
0           4       3        -0.156175235708
0           4       4        -0.221446022928
0           4       5        0.0728755286689
0           4       6        -0.043698854457
0           4       7        -0.050641171266
0           4       8        -0.0506411717647
0           4       9        -0.0449933925771
0           5       1        -0.0269095502488
0           5       2        -0.0298085696286
0           5       3        -0.156175241491
0           5       4        -0.221446027184
0           5       5        0.072875532187
0           5       6        -0.0436988563243
0           5       7        -0.0506411713296
0           5       8        -0.0506411704957
0           5       9        -0.0449933919393
0           6       1        -0.0269095502441
0           6       2        -0.0298085696209
0           6       3        -0.156175241463
0           6       4        -0.221446027143
0           6       5        0.0728755321735
0           6       6        -0.0436988563162
0           6       7        -0.0506411713191
0           6       8        -0.0506411704852
0           6       9        -0.0449933919334
1           1       1        0.01318118185
1           1       2        0.0120629574344
1           1       3        0.129394388499
1           1       4        0.317409848703
1           1       5        -0.0601685124056
1           1       6        0.0665478722729
1           1       7        0.0446798045987
1           1       8        0.0446798046441
1           1       9        0.0492679528022
1           2       1        -0.0131811817986
1           2       2        -0.0120629573805
1           2       3        -0.129394387997
1           2       4        -0.31740984747
1           2       5        0.060168512169
1           2       6        -0.0665478720131
1           2       7        -0.0446798044211
1           2       8        -0.0446798044664
1           2       9        -0.0492679526225
1           3       1        -0.00685981404006
1           3       2        -0.00627786416151
1           3       3        -0.0673400578397
1           3       4        -0.165187980665
1           3       5        0.0313131901442
1           3       6        -0.0346331679156
1           3       7        -0.0232524817404
1           3       8        -0.0232524818605
1           3       9        -0.0256402685372
1           4       1        0.0068598140266
1           4       2        0.00627786414493
1           4       3        0.0673400577074
1           4       4        0.165187980338
1           4       5        -0.031313190081
1           4       6        0.0346331678465
1           4       7        0.0232524816924
1           4       8        0.0232524818119
1           4       9        0.0256402684925
1           5       1        -0.0126786203489
1           5       2        -0.0116030332225
1           5       3        -0.124460952845
1           5       4        -0.305307926697
1           5       5        0.0578744599729
1           5       6        -0.0640105935966
1           5       7        -0.042976292841
1           5       8        -0.0429762927073
1           5       9        -0.047389508337
1           6       1        0.0126786203168
1           6       2        0.0116030331854
1           6       3        0.12446095253
1           6       4        0.305307925921
1           6       5        -0.0578744598234
1           6       6        0.0640105934328
1           6       7        0.0429762927274
1           6       8        0.0429762925942
1           6       9        0.0473895082277
2           1       1        0.00315512886161
2           1       2        0.00288746710647
2           1       3        0.0309726534206
2           1       4        0.0759772199453
2           1       5        -0.0144023125434
2           1       6        0.0159293175901
2           1       7        0.0106948391441
2           1       8        0.0106948393247
2           1       9        0.0117930878923
2           2       1        -0.00315512885375
2           2       2        -0.00288746710154
2           2       3        -0.0309726533457
2           2       4        -0.0759772197629
2           2       5        0.0144023125091
2           2       6        -0.0159293175519
2           2       7        -0.0106948391192
2           2       8        -0.0106948393002
2           2       9        -0.0117930878618
2           3       1        0.0181361585746
2           3       2        0.0165975847333
2           3       3        0.178035445848
2           3       4        0.436728417513
2           3       5        -0.0827866481988
2           3       6        0.0915640998549
2           3       7        0.0614755338649
2           3       8        0.06147553385
2           3       9        0.0677884293012
2           4       1        -0.0181361586041
2           4       2        -0.0165975847694
2           4       3        -0.17803544614
2           4       4        -0.436728418234
2           4       5        0.0827866483379
2           4       6        -0.0915641000071
2           4       7        -0.0614755339711
2           4       8        -0.0614755339561
2           4       9        -0.0677884294006
2           5       1        -0.00653244292085
2           5       2        -0.00597826152995
2           5       3        -0.0641263758232
2           5       4        -0.157304686523
2           5       5        0.0298188248954
2           5       6        -0.0329803640965
2           5       7        -0.0221427985451
2           5       8        -0.0221427986062
2           5       9        -0.0244166325658
2           6       1        0.0065324429533
2           6       2        0.0059782615614
2           6       3        0.064126376138
2           6       4        0.157304687295
2           6       5        -0.0298188250432
2           6       6        0.0329803642591
2           6       7        0.0221427986551
2           6       8        0.0221427987164
2           6       9        0.0244166326811
3           1       1        0.0140658980356
3           1       2        0.012872627301
3           1       3        0.138079340906
3           1       4        0.338714427202
3           1       5        -0.0642070212225
3           1       6        0.0710145720484
3           1       7        0.0476787155176
3           1       8        0.0476787154772
3           1       9        0.0525748226962
3           2       1        -0.0140658980352
3           2       2        -0.0128726272995
3           2       3        -0.138079340901
3           2       4        -0.338714427189
3           2       5        0.0642070212199
3           2       6        -0.0710145720457
3           2       7        -0.0476787155153
3           2       8        -0.047678715475
3           2       9        -0.0525748226955
3           3       1        0.00236020822222
3           3       2        0.00215998687199
3           3       3        0.0231692453064
3           3       4        0.056835137301
3           3       5        -0.0107737199593
3           3       6        0.0119160048273
3           3       7        0.0080003281431
3           3       8        0.00800032816455
3           3       9        0.00882187862174
3           4       1        -0.00236020822569
3           4       2        -0.00215998687472
3           4       3        -0.0231692453395
3           4       4        -0.0568351373819
3           4       5        0.0107737199747
3           4       6        -0.0119160048443
3           4       7        -0.00800032815435
3           4       8        -0.00800032817581
3           4       9        -0.0088218786345
3           5       1        0.0133464473046
3           5       2        0.0122142110128
3           5       3        0.131016779501
3           5       4        0.321389667528
3           5       5        -0.0609229235989
3           5       6        0.0673822779702
3           5       7        0.0452400172532
3           5       8        0.045240017305
3           5       9        0.0498856955804
3           6       1        -0.0133464473044
3           6       2        -0.0122142110116
3           6       3        -0.131016779499
3           6       4        -0.321389667521
3           6       5        0.0609229235975
3           6       6        -0.0673822779687
3           6       7        -0.0452400172518
3           6       8        -0.0452400173036
3           6       9        -0.0498856955806
4           1       1        -0.0132483605639
4           1       2        -0.0100280860574
4           1       3        -0.142411278456
4           1       4        -0.377075747116
4           1       5        0.0639332320685
4           1       6        -0.0814387632236
4           1       7        -0.0490590790595
4           1       8        -0.0491033165865
4           1       9        -0.0564425267281
4           2       1        -0.0132483605292
4           2       2        -0.0100280860379
4           2       3        -0.142411278081
4           2       4        -0.377075746127
4           2       5        0.0639332319035
4           2       6        -0.0814387630111
4           2       7        -0.0490590789345
4           2       8        -0.0491033164615
4           2       9        -0.0564425265692
4           3       1        0.00355010772545
4           3       2        0.0026871875245
4           3       3        0.038161371478
4           3       4        0.101043458206
4           3       5        -0.0171319280943
4           3       6        0.0218228146913
4           3       7        0.013069535526
4           3       8        0.0132346437634
4           3       9        0.0151246756169
4           4       1        0.00355010771621
4           4       2        0.00268718751949
4           4       3        0.0381613713789
4           4       4        0.101043457944
4           4       5        -0.0171319280507
4           4       6        0.0218228146351
4           4       7        0.013069535493
4           4       8        0.0132346437304
4           4       9        0.0151246755749
4           5       1        0.00969824910969
4           5       2        0.00734090379316
4           5       3        0.104249904941
4           5       4        0.276032291115
4           5       5        -0.0468013022674
4           5       6        0.0596159481541
4           5       7        0.0359895442024
4           5       8        0.0358686742171
4           5       9        0.0413178530267
4           6       1        0.00969824908432
4           6       2        0.00734090377897
4           6       3        0.104249904667
4           6       4        0.276032290391
4           6       5        -0.0468013021468
4           6       6        0.0596159479987
4           6       7        0.0359895441111
4           6       8        0.0358686741257
4           6       9        0.0413178529105
5           1       1        -0.00354963399804
5           1       2        -0.00268681975985
5           1       3        -0.038156234955
5           1       4        -0.101029850264
5           1       5        0.0171296228958
5           1       6        -0.0218198767225
5           1       7        -0.0132328722928
5           1       8        -0.0130677628325
5           1       9        -0.015122636798
5           2       1        -0.00354963398855
5           2       2        -0.0026868197544
5           2       3        -0.0381562348518
5           2       4        -0.101029849992
5           2       5        0.0171296228504
5           2       6        -0.021819876664
5           2       7        -0.0132328722584
5           2       8        -0.0130677627981
5           2       9        -0.0151226367543
5           3       1        0.0132482362685
5           3       2        0.0100279821685
5           3       3        0.142409906263
5           3       4        0.377072106946
5           3       5        -0.0639326169727
5           3       6        0.0814379785115
5           3       7        0.0491028442555
5           3       8        0.0490586002171
5           3       9        0.0564419799968
5           4       1        0.0132482362333
5           4       2        0.0100279821489
5           4       3        0.142409905884
5           4       4        0.377072105944
5           4       5        -0.0639326168055
5           4       6        0.0814379782962
5           4       7        0.0491028441289
5           4       8        0.0490586000905
5           4       9        0.0564419798358
5           5       1        -0.00969860599908
5           5       2        -0.00734115714854
5           5       3        -0.104253673345
5           5       4        -0.276042254478
5           5       5        0.0468029957835
5           5       6        -0.0596181021672
5           5       7        -0.0358699705687
5           5       8        -0.0359908367156
5           5       9        -0.0413193412834
5           6       1        -0.0096986059733
5           6       2        -0.00734115713413
5           6       3        -0.104253673066
5           6       4        -0.276042253743
5           6       5        0.046802995661
5           6       6        -0.0596181020094
5           6       7        -0.0358699704759
5           6       8        -0.0359908366228
5           6       9        -0.0413193411653

